Quantum gradient estimation of Gevrey functions

Gradient-based numerical methods are ubiquitous in optimization techniques frequently applied in industry to solve practical problems. Often times, evaluating the objective function is a complicated process, so estimating the gradient of a function with as few function evaluations as possible is a natural problem. We investigate whether quantum computers can perform $\ell^{\infty}$-approximate gradient estimation of multivariate functions $f : \mathbb{R}^d \to \mathbb{R}$ with fewer function evaluations than classically. Following previous work by Jordan [Jor05] and Gily\'en et al. [GAW18], we prove that one can calculate an $\ell^{\infty}$-approximation of the gradient of $f$ with a query complexity that scales sublinearly with $d$ under weaker smoothness conditions than previously considered. Furthermore, for a particular subset of smoothness conditions, we prove a new lower bound on the query complexity of the gradient estimation problem, proving essential optimality of Gily\'en et al.'s gradient estimation algorithm in a broader range of parameter values, and affirming the validity of their conjecture [GAW18]. Moreover, we improve their lower bound qualitatively by showing that their algorithm is also optimal for functions that satisfy the imposed smoothness conditions globally instead of locally. Finally, we introduce new ideas to prove lower bounds on the query complexity of the $\ell^p$-approximate gradient estimation problem where $p \in [1,\infty)$, and prove that lifting Gily\'en et al.'s algorithm to this domain in the canonical manner is essentially optimal.

==> anc/varcirc.tikz <==
\begin{tikzpicture}[scale=1.000000,x=1pt,y=1pt]
\filldraw[color=white] (0.000000, -7.500000) rectangle (132.000000, 22.500000);
% Drawing wires
% Line 1: a W {} {}
\draw[color=black] (0.000000,15.000000) -- (132.000000,15.000000);
\draw[color=black] (0.000000,15.000000) node[left] {${}$};
% Line 2: b W {} {}
\draw[color=black] (0.000000,0.000000) -- (132.000000,0.000000);
\draw[color=black] (0.000000,0.000000) node[left] {${}$};
% Done with wires; drawing gates
% Line 3: a G $Y^{\theta_1}$ width=20
\begin{scope}
\draw[fill=white] (16.000000, 15.000000) +(-45.000000:14.142136pt and 8.485281pt) -- +(45.000000:14.142136pt and 8.485281pt) -- +(135.000000:14.142136pt and 8.485281pt) -- +(225.000000:14.142136pt and 8.485281pt) -- cycle;
\clip (16.000000, 15.000000) +(-45.000000:14.142136pt and 8.485281pt) -- +(45.000000:14.142136pt and 8.485281pt) -- +(135.000000:14.142136pt and 8.485281pt) -- +(225.000000:14.142136pt and 8.485281pt) -- cycle;
\draw (16.000000, 15.000000) node {$Y^{\theta_1}$};
\end{scope}
% Line 4: b +a
\draw (41.000000,15.000000) -- (41.000000,0.000000);
\filldraw (41.000000, 0.000000) circle(1.500000pt);
\begin{scope}
\draw[fill=white] (41.000000, 15.000000) circle(3.000000pt);
\clip (41.000000, 15.000000) circle(3.000000pt);
\draw (38.000000, 15.000000) -- (44.000000, 15.000000);
\draw (41.000000, 12.000000) -- (41.000000, 18.000000);
\end{scope}
% Line 5: b G $X^{\theta_2}$ width=20
\begin{scope}
\draw[fill=white] (66.000000, -0.000000) +(-45.000000:14.142136pt and 8.485281pt) -- +(45.000000:14.142136pt and 8.485281pt) -- +(135.000000:14.142136pt and 8.485281pt) -- +(225.000000:14.142136pt and 8.485281pt) -- cycle;
\clip (66.000000, -0.000000) +(-45.000000:14.142136pt and 8.485281pt) -- +(45.000000:14.142136pt and 8.485281pt) -- +(135.000000:14.142136pt and 8.485281pt) -- +(225.000000:14.142136pt and 8.485281pt) -- cycle;
\draw (66.000000, -0.000000) node {$X^{\theta_2}$};
\end{scope}
% Line 6: a +b
\draw (91.000000,15.000000) -- (91.000000,0.000000);
\filldraw (91.000000, 15.000000) circle(1.500000pt);
\begin{scope}
\draw[fill=white] (91.000000, 0.000000) circle(3.000000pt);
\clip (91.000000, 0.000000) circle(3.000000pt);
\draw (88.000000, 0.000000) -- (94.000000, 0.000000);
\draw (91.000000, -3.000000) -- (91.000000, 3.000000);
\end{scope}
% Line 7: a G $Y^{\theta_3}$ width=20
\begin{scope}
\draw[fill=white] (116.000000, 15.000000) +(-45.000000:14.142136pt and 8.485281pt) -- +(45.000000:14.142136pt and 8.485281pt) -- +(135.000000:14.142136pt and 8.485281pt) -- +(225.000000:14.142136pt and 8.485281pt) -- cycle;
\clip (116.000000, 15.000000) +(-45.000000:14.142136pt and 8.485281pt) -- +(45.000000:14.142136pt and 8.485281pt) -- +(135.000000:14.142136pt and 8.485281pt) -- +(225.000000:14.142136pt and 8.485281pt) -- cycle;
\draw (116.000000, 15.000000) node {$Y^{\theta_3}$};
\end{scope}
% Done with gates; drawing ending labels
\draw[color=black] (132.000000,15.000000) node[right] {${}$};
\draw[color=black] (132.000000,0.000000) node[right] {${}$};
% Done with ending labels; drawing cut lines and comments
% Done with comments
\end{tikzpicture}

